Self-attention for raw optical Satellite Time Series Classification

The amount of available Earth observation data has increased dramatically in the recent years. Efficiently making use of the entire body information is a current challenge in remote sensing and demands for light-weight problem-agnostic models that do not require region- or problem-specific expert knowledge. End-to-end trained deep learning models can make use of raw sensory data by learning feature extraction and classification in one step solely from data. Still, many methods proposed in remote sensing research require implicit feature extraction through data preprocessing or explicit design of features. In this work, we compare recent deep learning models on crop type classification on raw and preprocessed Sentinel 2 data. We concentrate on the common neural network architectures for time series, i.e., 1D-convolutions, recurrence, a shallow random forest baseline, and focus on the novel self-attention architecture. Our central findings are that data preprocessing still increased the overall classification performance for all models while the choice of model was less crucial. Self-attention and recurrent neural networks, by their architecture, outperformed convolutional neural networks on raw satellite time series. We explore this by a feature importance analysis based on gradient back-propagation that exploits the differentiable nature of deep learning models. Further, we qualitatively show how self-attention scores focus selectively on few classification-relevant observations.

==> images/attentioncomparison/rsync.sh <==
rsync -avz -e "ssh" marc@uni:/tmp/sa-duplo_*.pdf ./



==> images/confmat/.ipynb_checkpoints/getbestnotebook-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/confmat/getbestnotebook.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "confmat_flat.csv  data.csv  log.csv  table.tex\r\n"
     ]
    }
   ],
   "source": [
    "!ls 0/isprs_gaf_msresnet"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "def get_runs(exp):\n",
    "    runs = list()\n",
    "    for seed in [0,1,2]:\n",
    "        run = pd.read_csv(os.path.join(str(seed),exp,\"data.csv\"))\n",
    "        run = run.loc[run[\"mode\"]==\"test\"]\n",
    "        runs.append(run.iloc[-1].mean_accuracy)\n",
    "    runs = np.array(runs)\n",
    "    return runs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "experiment isprs_gaf_transformer    : best run hparams 1 score 0.70\n",
      "experiment isprs_gaf_rnn            : best run hparams 0 score 0.61\n",
      "experiment isprs_gaf_msresnet       : best run hparams 0 score 0.66\n",
      "experiment isprs_gaf_tempcnn        : best run hparams 2 score 0.66\n",
      "experiment isprs_tum_rnn            : best run hparams 0 score 0.62\n",
      "experiment isprs_tum_transformer    : best run hparams 0 score 0.70\n",
      "experiment isprs_tum_msresnet       : best run hparams 0 score 0.58\n",
      "experiment isprs_tum_tempcnn        : best run hparams 2 score 0.51\n"
     ]
    }
   ],
   "source": [
    "gafexperiments = [\"isprs_gaf_transformer\",\"isprs_gaf_rnn\",\"isprs_gaf_msresnet\",\"isprs_gaf_tempcnn\"]\n",
    "tumexperiments = [\"isprs_tum_rnn\",\"isprs_tum_transformer\",\"isprs_tum_msresnet\",\"isprs_tum_tempcnn\"]\n",
    "\n",
    "for exp in gafexperiments+tumexperiments:\n",
    "    runs = get_runs(exp)\n",
    "    idx = runs.argmax()\n",
    "    print(f\"experiment {exp:<25}: best run hparams {idx} score {runs[idx]:.2f}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## runs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{rlcccc}\r\n",
      "\\toprule\r\n",
      "   &              &  Präzision &       Genauigkeit & $f_1$-score & \\#Felder \\\\\r\n",
      "ID & Klasse &            &                   &             &          \\\\\r\n",
      "\\midrule\r\n",
      "1  & Stilllegungen &      61.25 &             47.33 &       53.40 &      581 \\\\\r\n",
      "2  & Stilllegungen &      95.79 &             97.33 &       96.56 &    10878 \\\\\r\n",
      "3  & Gräser &      75.74 &             79.70 &       77.67 &      995 \\\\\r\n",
      "4  & Gräser &      94.92 &             97.44 &       96.16 &     1917 \\\\\r\n",
      "18 & Winterweizen &      80.00 &             14.29 &       24.24 &       56 \\\\\r\n",
      "19 & Mais &      41.86 &             34.62 &       37.89 &       52 \\\\\r\n",
      "10 & Sommerweizen &      42.62 &             25.00 &       31.52 &      104 \\\\\r\n",
      "11 & Gräser &      86.38 &             86.49 &       86.43 &      777 \\\\\r\n",
      "12 & Gräser &      82.41 &             89.38 &       85.75 &     1017 \\\\\r\n",
      "25 & Winterdinkel &      65.20 &             48.36 &       55.53 &      275 \\\\\r\n",
      "27 & Winterroggen &      56.11 &             49.70 &       52.71 &      499 \\\\\r\n",
      "29 & Wintergerste &      94.40 &             91.83 &       93.10 &      257 \\\\\r\n",
      "30 & Sommergerste &       None &              None &        None &     None \\\\\r\n",
      "32 & Sommerhafer &       None &              None &        None &     None \\\\\r\n",
      "53 & Wintertriticale &       None &              None &        None &     None \\\\\r\n",
      "33 & Winterraps &       None &              None &        None &     None \\\\\r\n",
      "56 & Sommerhafer &       None &              None &        None &     None \\\\\r\n",
      "40 & Wintertriticale &       None &              None &        None &     None \\\\\r\n",
      "   &              &            &                   &             &          \\\\\r\n",
      "   & per Klasse &      73.06 &             63.46 &       65.91 &    17408 \\\\\r\n",
      "   &              &            &                   &             &          \\\\\r\n",
      "   & per Parzelle &      kappa &  overall accuracy &             &          \\\\\r\n",
      "   &              &       0.84 &             90.61 &             &          \\\\\r\n",
      "\\bottomrule\r\n",
      "\\end{tabular}\r\n",
      "\r\n"
     ]
    }
   ],
   "source": [
    "!cat 0/isprs_tum_rnn/table.tex"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/confmat/pull.sh <==
for exp in isprs_tum_msresnet isprs_tum_rnn isprs_tum_transformer isprs_tum_tempcnn isprs_gaf_msresnet isprs_gaf_rnn isprs_gaf_transformer isprs_gaf_tempcnn;
do
for paramset in 0 1 2; do
rsync -avz -e "ssh" --exclude npy --exclude model.pth marc@uni:/data/isprs/preraw2/$paramset/$exp ./$paramset/
done
done


==> images/example/add_t_attribute.py <==
import pandas as pd
import sys
f=sys.argv[1]

data = pd.read_csv(f)

# normalize
norm=1e-4
data["B1"] *= norm
data["B2"] *= norm
data["B3"] *= norm
data["B4"] *= norm
data["B5"] *= norm
data["B6"] *= norm
data["B7"] *= norm
data["B8"] *= norm
data["B9"] *= norm
data["B10"] *= norm
data["B11"] *= norm
data["B12"] *= norm
data["B8A"] *= norm

data["doa"] = pd.to_datetime(data['doa'], format='%Y-%m-%d')
data["t"] = data.doa.dt.dayofyear/365
data.to_csv("prep_"+f)



==> images/self-attention/pull.sh <==
rsync -avz -e "ssh" marc@uni:projects/self-attention/data/transformer ./


==> makediff.sh <==
latexdiff-vc -r 7aff23dad19f8556b7d0c788b7de7821e73c41ae main.tex
pdflatex -shell-escape main-diff7aff23dad19f8556b7d0c788b7de7821e73c41ae.tex
pdflatex -shell-escape main-diff7aff23dad19f8556b7d0c788b7de7821e73c41ae.tex

